Mixing of active scalars due to random shock waves in two dimensions

In this work, we investigate the mixing of active scalars in two dimensions by the stirring action of stochastically generated shock waves. We use direct numerical simulations (DNS) of the interaction of shock waves with two non-reacting species to analyse the mixing dynamics for different Atwood numbers (At). Unlike passive scalars, the presence of density gradients in active scalars makes the species diffusion nonlinear, introducing a concentration gradient-driven term and a density gradient-driven nonlinear dissipation term in the concentration evolution equation. We show that the direction of the concentration gradient causes the interface across which molecular diffusion occurs to expand outward or inward, even without any stirring action. Shock waves enhance the mixing process by increasing the perimeter of the interface and by sustaining concentration gradients. Negative Atwood number mixtures sustain concentration gradients for longer time than positive Atwood number mixtures due to the so-called nonlinear dissipation terms. We estimate the time till when the action of stirring is dominant over molecular mixing. We also highlight the role of baroclinicity in increasing the interface perimeter in the stirring dominant regime. We compare the stirring effect of shock waves on mixing of passive scalars with active scalars and show that the vorticity generated by baroclinicity is responsible for the folding and stretching of the interface in the case of active scalars. We conclude by showing that lighter mixtures with denser inhomogeneities (At < 0) take longer time to homogenise than the denser mixtures with lighter inhomogeneities (At > 0).

==> Figures/Plot_critical_times.py <==
import numpy as np
#import matplotlib.pyplot as plt

from scipy.interpolate import interp1d
from pdb import set_trace as keyboard
import math
import matplotlib.pyplot as plt
from matplotlib import rc as matplotlibrc
from scipy.interpolate import interp2d
from matplotlib import ticker, cm
from numpy import ma
import matplotlib.colors as colors
from matplotlib.colors import LogNorm
from scipy import signal
matplotlibrc("text", usetex=True)
matplotlibrc("font", family="serif")
gcafontsize = 40
pi =np.pi
chi_range = np.linspace(1e-2,8,1000)
chi_range = (chi_range -1) / (chi_range+ 1)
chi = np.array([0.142,0.33,0.598,1.67,3,7])


t_max_1=np.array([138.07125000022162,93.05499999992443,35.012499999986314,29.014999999982674,47.03187499995174,69])
t_max_estimate_1 = 11*(((1/chi_range)) + 1.11*chi_range)



t_max_05=np.array([151,120,115,110,106,79])
t_max_estimate_05 = 1*(((1/chi_range)) - 0.9*chi_range)



t_max_2=np.array([119,28,6,8,13,39])
chi_range_2 = np.linspace(1e-2,8,1000)
t_max_estimate_2 = 5*(((1/chi_range)) + 0.9*chi_range)


t_max_3=np.array([100,11,3,3,8,35])
chi_range_3 = np.linspace(4e-2,8,1000)
t_max_estimate_3 = 2*(((1/chi_range)) + 2.1*chi_range)

t_max_15=np.array([128,79,11,12,30,62])
chi_range_15 = np.linspace(4e-2,8,1000)
t_max_estimate_15 = 7*(((1/chi_range)) + 1.15*chi_range)


chi = [-0.75,-0.5,-0.25,0.25,0.5,0.75]

fig = plt.figure(figsize=(10.5 * 1, 7.5*1))
ax_nablaYc= fig.add_subplot(1, 1, 1)

ax_nablaYc.spines['left'].set_position(('data', 0.0))
ax_nablaYc.spines['left'].set_color('0.5')
ax_nablaYc.spines['bottom'].set_position(('data', 0.0))
ax_nablaYc.spines['bottom'].set_color('0.5')
ax_nablaYc.spines['right'].set_color('0.5')
ax_nablaYc.spines['top'].set_color('0.5')

ax_nablaYc.plot(chi,t_max_1,'ok',markersize=15,label=r'$  t^{s}_{|\nabla Y_{c} | > 1}$',mfc='None',mew=4)
ax_nablaYc.plot(chi,t_max_15,'pm',markersize=15,label=r'$ t^{s}_{|\nabla Y_{c} | > 1.5}$',mfc='None',mew=4)
ax_nablaYc.plot(chi,t_max_2,'sr',markersize=15,label=r'$ t^{s}_{|\nabla Y_{c} | > 2}$',mfc='None',mew=4)
ax_nablaYc.plot(chi,t_max_3,'db',markersize=15,label=r'$ t^{s}_{|\nabla Y_{c} | > 3}$',mfc='None',mew=4)

ax_nablaYc.plot(0.25,29,'ok',markersize=15,mfc='None',mew=1.5,alpha=0.4)
ax_nablaYc.plot(0.25,32,'ok',markersize=15,mfc='None',mew=1.5,alpha=0.4)
ax_nablaYc.plot(0.25,28,'ok',markersize=15,mfc='None',mew=1.5,alpha=0.4)

ax_nablaYc.plot(-0.25,30,'ok',markersize=15,mfc='None',mew=1.5,alpha=0.4)
ax_nablaYc.plot(-0.25,40,'ok',markersize=15,mfc='None',mew=1.5,alpha=0.4)
ax_nablaYc.plot(-0.25,38,'ok',markersize=15,mfc='None',mew=1.5,alpha=0.4)

ax_nablaYc.plot(0.75,68,'ok',markersize=15,mfc='None',mew=1.5,alpha=0.3)
ax_nablaYc.plot(0.75,65,'ok',markersize=15,mfc='None',mew=1.5,alpha=0.3)
ax_nablaYc.plot(0.75,61,'ok',markersize=15,mfc='None',mew=1.5,alpha=0.3)
ax_nablaYc.plot(0.75,65,'ok',markersize=15,mfc='None',mew=1.5,alpha=0.3)

ax_nablaYc.plot(-0.75,145,'ok',markersize=15,mfc='None',mew=1.5,alpha=0.3)
ax_nablaYc.plot(-0.75,136,'ok',markersize=15,mfc='None',mew=1.5,alpha=0.3)
ax_nablaYc.plot(-0.75,150,'ok',markersize=15,mfc='None',mew=1.5,alpha=0.3)
ax_nablaYc.plot(-0.75,110,'ok',markersize=15,mfc='None',mew=1.5,alpha=0.3)
#ax_nablaYc.plot(0.75,49,'ok',markersize=15,mfc='None',mew=1.5,alpha=0.3)


#axs[1].plot([0,0],[0,160],'k')
ax_nablaYc.annotate("Lighter mixture",fontsize =26,xy=(-0.7,160))
ax_nablaYc.annotate("Denser mixture",fontsize =26,xy=(0.15,160))
#axs[1].annotate("",fontsize =25,xy=(-0.5,130))
ax_nablaYc.annotate("(Heavier blob)",fontsize =26,xy=(-0.7,150))
ax_nablaYc.annotate("(Lighter blob)",fontsize =26,xy=(0.15,150))
#axs[1].annotate("Denser  mixture(Lighter blob)",fontsize =23,xy=(0.1,160))
#axs[1].annotate("Lighter Mixture",fontsize =30,xy=(-0.9,-0.1))
#axs[1].annotate("Mixture",fontsize =25,xy=(0.1,130))
#axs[1].annotate("Denser",fontsize =25,xy=(0.1,140))
#axs[1].plot(chi_range,t_max_estimate_1,'-k',markersize=30,label=r'$t^{p}_{|\nabla Y_{c} | > 1}$')
#axs[1].plot(chi_range_15,t_max_estimate_15,'-m',markersize=30,label=r'$t^{p}_{|\nabla Y_{c} | > 1.5}$')
#axs[1].plot(chi_range_2,t_max_estimate_2,'-r',markersize=30,label=r'$t^{p}_{|\nabla Y_{c} | > 2}$')
#axs[1].plot(chi_range_3,t_max_estimate_3,'-b',markersize=30,label=r'$t^{p}_{|\nabla Y_{c} | > 3}$')




for ax_handle in fig.axes:
  plt.setp(ax_handle.get_xticklabels(), fontsize=gcafontsize)
  plt.setp(ax_handle.get_yticklabels(), fontsize=gcafontsize)

#x_ticks=[-0.9,-0.6,-0.3,0,0.3,0.6,0.9] 
#axs[1].set_xticklabels(x_ticks,fontsize=30)

ax_nablaYc.set_ylabel(r'$ \tau_{cr} $',fontsize=gcafontsize,rotation=0)
ax_nablaYc.set_xlabel(r'$ At $',fontsize=gcafontsize)
ax_nablaYc.yaxis.set_label_coords(.50,1)

#axs[1].legend(markerscale=0.5,fontsize=25,frameon=False,ncol=1)
ax_nablaYc.set_ylim([0,160])


ax_nablaYc.set_xticks([-0.9,-0.6,-0.3,0,0.3,0.6,0.9],['-0.9','-0.6','-0.3','0','0.3','0.6','0.9'])
ax_nablaYc.set_yticks([30,60,90,120,150],['30','60','90','120','150'])

#ax_nablaYc.legend(loc='upper center',fontsize=28,ncol=2,bbox_to_anchor=(0.5,-0.2),frameon=False)
plt.tight_layout()
plt.savefig("./Revision_plots/t_max_vs_chi.pdf")

plt.close()



fig = plt.figure(figsize=(10.5*1 , 7.5*1))
ax = fig.add_subplot(1, 1, 1)
ax.spines['left'].set_position(('data', 0.0))
ax.spines['bottom'].set_position(('data', 0.0))
ax.spines['right'].set_color('none')
ax.spines['top'].set_color('none')

ax.plot(chi,t_max_1,'ok',markersize=20,label=r'$  t^{s}_{|\nabla Y_{c} | > 1}$',mfc='None',mew=4)
ax.plot(chi,t_max_15,'pm',markersize=20,label=r'$ t^{s}_{|\nabla Y_{c} | > 1.5}$',mfc='None',mew=4)
ax.plot(chi,t_max_2,'sr',markersize=20,label=r'$ t^{s}_{|\nabla Y_{c} | > 2}$',mfc='None',mew=4)
ax.plot(chi,t_max_3,'db',markersize=20,label=r'$ t^{s}_{|\nabla Y_{c} | > 3}$',mfc='None',mew=4)

for ax_handle in fig.axes:
  plt.setp(ax_handle.get_xticklabels(), fontsize=gcafontsize)
  plt.setp(ax_handle.get_yticklabels(), fontsize=gcafontsize)

#x_ticks=[-0.9,-0.6,-0.3,0,0.3,0.6,0.9] 
#axs[1].set_xticklabels(x_ticks,fontsize=30)

ax.set_ylabel(r'$ \tau_{cr} $',fontsize=gcafontsize)
ax.set_xlabel(r'$ At $',fontsize=gcafontsize)
ax.set_xticks([-0.9,-0.6,-0.3,0,0.3,0.6,0.9],['-0.9','-0.6','-0.3','0','0.3','0.6','0.9'])
ax.legend(fontsize=25,frameon=False,ncol=2,loc='upper right')

#plt.tight_layout()
plt.savefig("./Revision_plots/New_t_max_vs_chi.pdf")
plt.close()

